Segment-and-Classify: ROI-Guided Generalizable Contrast Phase Classification in CT Using XGBoost

Purpose: To automate contrast phase classification in CT using organ-specific features extracted from a widely used segmentation tool with a lightweight decision tree classifier. Materials and Methods: This retrospective study utilized three public CT datasets from separate institutions. The phase prediction model was trained on the WAW-TACE (median age: 66 [60,73]; 185 males) dataset, and externally validated on the VinDr-Multiphase (146 males; 63 females; 56 unk) and C4KC-KiTS (median age: 61 [50.68; 123 males) datasets. Contrast phase classification was performed using organ-specific features extracted by TotalSegmentator, followed by prediction using a gradient-boosted decision tree classifier. Results: On the VinDr-Multiphase dataset, the phase prediction model achieved the highest or comparable AUCs across all phases (>0.937), with superior F1-scores in the non-contrast (0.994), arterial (0.937), and delayed (0.718) phases. Statistical testing indicated significant performance differences only in the arterial and delayed phases (p<0.05). On the C4KC-KiTS dataset, the phase prediction model achieved the highest AUCs across all phases (>0.991), with superior F1-scores in arterial/venous (0.968) and delayed (0.935) phases. Statistical testing confirmed significant improvements over all baseline models in these two phases (p<0.05). Performance in the non-contrast class, however, was comparable across all models, with no statistically significant differences observed (p>0.05). Conclusion: The lightweight model demonstrated strong performance relative to all baseline models, and exhibited robust generalizability across datasets from different institutions.

==> images/phase-timing-graph.py <==
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 16})

# Define average enhancement times for each organ in seconds
organ_times = {
    "Liver": (45, 75),
    "Pancreas": (35, 45),
    "Urinary Bladder": (180, 300),
    "Gallbladder": (70, 180),
    "Heart": (25, 35),
    "Aorta": (20, 30),
    "Inferior Vena Cava": (70, 90),
    "Portal Vein & Splenic Vein": (65, 85),
    "Iliac Vein Left": (70, 90),
    "Iliac Vein Right": (70, 90),
    "Iliac Artery Left": (25, 35),
    "Iliac Artery Right": (25, 35),
    "Pulmonary Vein": (65, 85),
    "Brain": (180, 240),
    "Colon": (75, 95),
    "Small Bowel": (40, 90)
}

# Sort organs based on their average enhancement start time
sorted_organ_times = dict(sorted(organ_times.items(), key=lambda x: x[1][0]))
organs = list(sorted_organ_times.keys())[::-1]

# Define phase lines
phase_times = {
    "Non-Contrast": 0,
    "Arterial (~30s)": 30,
    "Venous (~70s)": 70,
    "Delayed (~180s)": 180
}

# Plot setup
fig, ax = plt.subplots(figsize=(10, 8))

# Plot enhancement lines using average start and end times
for i, organ in enumerate(organs):
    y = i
    start, end = organ_times[organ]
    ax.plot([start, end], [y, y], linewidth=4)

# Set labels and ticks
ax.set_yticks(range(len(organs)))
ax.set_yticklabels(organs)
ax.set_xlabel("Time (seconds)")
ax.set_title("Average Organ Contrast Enhancement over Time")

# Add vertical phase lines and adjusted label positions
for label, x in phase_times.items():
    ax.axvline(x, color='gray', linestyle='--', alpha=0.5)
    ax.text(x-8, -0.2, label, rotation=90, verticalalignment='bottom', fontsize=8)

plt.tight_layout()
plt.grid(True, axis='x', linestyle=':', alpha=0.4)
plt.grid(True, axis='y', linestyle='-', alpha=0.4)
plt.savefig('phase-timing-graph.pdf')
plt.show()

